Lightweight Audio Segmentation for Long-form Speech Translation

Speech segmentation is an essential part of speech translation (ST) systems in real-world scenarios. Since most ST models are designed to process speech segments, long-form audio must be partitioned into shorter segments before translation. Recently, data-driven approaches for the speech segmentation task have been developed. Although the approaches improve overall translation quality, a performance gap exists due to a mismatch between the models and ST systems. In addition, the prior works require large self-supervised speech models, which consume significant computational resources. In this work, we propose a segmentation model that achieves better speech translation quality with a small model size. We propose an ASR-with-punctuation task as an effective pre-training strategy for the segmentation model. We also show that proper integration of the speech segmentation model into the underlying ST system is critical to improve overall translation quality at inference time.

==> figs/length-bleu.py <==
import matplotlib.pyplot as plt


plt.rcParams.update({'font.size': 16})

fig_width = 8
fig_height = 3.5
gridspec_kw = {
    'width_ratios': [2, 2],
}
fig, ax = plt.subplots(1, 2, figsize=(fig_width, fig_height), gridspec_kw=gridspec_kw)

# maxlen, fairseq bleu, seamless bleu
proposed = [
    (8, 25.09, 28.2533),
    (10, 25.79, 28.7981),
    (15, 26.42, 28.5568),
    (20, 26.64, 28.3938),
    (30, 26.56, 28.1453),
]

wo_pretraining = [
    (8, 24.28, 27.9941),
    (10, 24.96, 28.1998),
    (15, 25.3, 27.7351),
    (20, 25.43, 27.1027),
    (30, 25.41, 26.7769),
]

# NOTE: SHAS uses pDAC, which doesn't split any segment of length < maxlen.
shas = [
    (8, 24.51, 27.6141),
    (10, 24.99, 27.8925),
    (15, 25.43, 26.7185),
    (18, 25.56, 25.7225),
    (20, 25.57, 25.092),
    (30, 25.08, 20.9545),
]

# NOTE: SHAS-FTPT uses pTHR, which is similar to our method but
# it doesn't split long segment (> maxlen) well.
shas_ftpt = [
    (10, 25.04, 27.8956),
    (15, 25.95, 28.1336),
    (20, 26.2, 27.9769),
    (30, 26.31, 27.6878),
]

# fairseq bleu, seamless bleu
ref_seg = (26.9, 29.4949)

data = {
    'Proposed': proposed,
    'w/o pretraining': wo_pretraining,
    # 'SHAS-FTPT': shas_ftpt,
    # 'SHAS': shas,
}
markers = ['s', 'o', 'x', 'v']
for (model_name, values), marker in zip(data.items(), markers):
    maxlen, bleu_f, bleu_s = zip(*values)
    # TODO color=black? linestyle?
    ax[0].plot(maxlen, bleu_f, linestyle='-', marker=marker, label=model_name)
    ax[1].plot(maxlen, bleu_s, linestyle='-', marker=marker, label=model_name)

# ax[0].axhline(ref_seg[0], linestyle='dotted', color='black')
# ax[1].axhline(ref_seg[1], linestyle='dotted', color='black')

ax[0].set_xlabel('segment max length (s)')
ax[1].set_xlabel('segment max length (s)')
ax[0].set_ylabel('BLEU')
ax[1].set_ylabel('BLEU')
ax[0].set_title('Fairseq')
ax[1].set_title('SeamlessM4T-v2')

ax[0].legend(fontsize=14)

ax[0].set_yticks([24, 25, 26, 27])
ax[0].set_ylim([24, 27])
ax[1].set_yticks([27, 28, 29])
ax[1].set_ylim([26.5, 29])
plt.tight_layout()
plt.savefig('length-bleu.pdf', bbox_inches='tight')


==> figs/util.py <==
import matplotlib


def humanize_number(x, _):
    base = 1000
    units = [
        '', 'k', 'M', 'G', 'T'
    ]

    fm = '{:.0f}{}B'  # {123}{M}B

    x = float(x)
    for unit in units[:-1]:
        if x < base:
            return fm.format(x, unit)
        x /= base
    unit = units[-1]
    return fm.format(x, unit)


humanize_formatter = matplotlib.ticker.FuncFormatter(humanize_number)

